Deep Manifold Prior

We present a prior for manifold structured data, such as surfaces of 3D shapes, where deep neural networks are adopted to reconstruct a target shape using gradient descent starting from a random initialization. We show that surfaces generated this way are smooth, with limiting behavior characterized by Gaussian processes, and we mathematically derive such properties for fully-connected as well as convolutional networks. We demonstrate our method in a variety of manifold reconstruction applications, such as point cloud denoising and interpolation, achieving considerably better results against competitive baselines while requiring no training data. We also show that when training data is available, our method allows developing alternate parametrizations of surfaces under the framework of AtlasNet, leading to a compact network architecture and better reconstruction results on standard image to shape reconstruction benchmarks.

==> compile.sh <==
rm -f *.aux
rm -f *.out
rm -f *.sav

ff=arxiv

pdflatex $ff
bibtex $ff
pdflatex $ff
pdflatex $ff

case "$OSTYPE" in
  darwin*)  open $ff.pdf ;;
  *)        xdg-open $ff.pdf ;;
esac

rm -f *.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
rm -f *.bbl
rm -f *.blg
rm -f *.brf
rm -f *.log

